On infinite staircases in toric symplectic four-manifolds

An influential result of McDuff and Schlenk asserts that the function that encodes when a four-dimensional symplectic ellipsoid can be embedded into a four-dimensional ball has a remarkable structure: the function has infinitely many corners, determined by the odd-index Fibonacci numbers, that fit together to form an infinite staircase. This work has recently led to considerable interest in understanding when the ellipsoid embedding function for other symplectic 4-manifolds is partly described by an infinite staircase. We provide a general framework for analyzing this question for a large family of targets, called finite type convex toric domains, which we prove generalizes the class of closed toric symplectic 4-manifolds. When the target is of finite type, we prove that any infinite staircase must have a unique accumulation point a_0, given as the solution to an explicit quadratic equation. Moreover, we prove that the embedding function at a_0 must be equal to the classical volume lower bound. In particular, our result gives an obstruction to the existence of infinite staircases that we show is powerful. In the special case of rational convex toric domains, we can say more. We conjecture a complete answer to the question of existence of infinite staircases, in terms of six families that are distinguished by the fact that their moment polygon is reflexive. We then provide a uniform proof of the existence of infinite staircases for our six families, using two tools. For the first, we use recursive families of almost toric fibrations to find symplectic embeddings. For the second tool, we find recursive families of convex lattice paths that provide obstructions to embeddings. We conclude by reducing our conjecture that these are the only infinite staircases among rational convex toric domains to a question in number theory related to a classic work of Hardy and Littlewood.

==> anc_code_in_CG-H-M-P_paper_to_draw_embedding_cap_functions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    102415,       2276]
NotebookOptionsPosition[     98826,       2204]
NotebookOutlinePosition[     99272,       2222]
CellTagsIndexPosition[     99229,       2219]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"list", " ", "of", " ", "first", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Floor", "[", 
           RowBox[{"ka", "/", "b"}], "]"}], "+", "1"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "+", "1"}], ")"}], "/", "2"}]}], ")"}]}], "-", 
     RowBox[{
     "1", " ", "ECH", " ", "capacities", " ", "of", " ", "the", " ", 
      "ellipsoid", " ", "E", 
      RowBox[{"(", 
       RowBox[{"a", ",", "b"}], ")"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"usually", " ", "set", " ", "k"}], "=", 
     RowBox[{
     "100.", " ", "May", " ", "not", " ", "be", " ", "fully", " ", "correct", 
      " ", "to", " ", "the", " ", 
      RowBox[{"end", "."}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ECHellipsoid", "[", 
      RowBox[{"a_", ",", "b_", ",", "k_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"l", "=", 
         RowBox[{
          RowBox[{"Floor", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k", "+", "1"}], ")"}], 
            RowBox[{
             RowBox[{"Floor", "[", 
              RowBox[{"1", "+", 
               RowBox[{"k", " ", 
                RowBox[{"a", "/", "b"}]}]}], "]"}], "/", "2"}]}], "]"}], "-", 
          "1"}]}], "}"}], ",", 
       RowBox[{"Take", "[", 
        RowBox[{
         RowBox[{"Sort", "[", 
          RowBox[{"Flatten", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"N", "[", 
              RowBox[{
               RowBox[{"m", " ", "a"}], "+", 
               RowBox[{"n", " ", "b"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"m", ",", "0", ",", "k"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", "0", ",", "k"}], "}"}]}], "]"}], "]"}], "]"}],
          ",", "l"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"list", " ", "of", " ", "first", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "-", "1"}], ")"}], "^", "2"}], "/", "2"}], " ", "ECH", 
      " ", "capacities", " ", "of", " ", "the", " ", "ball", " ", "E", 
      RowBox[{"(", 
       RowBox[{"1", ",", "1"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"usually", " ", "set", " ", "k"}], "=", 
      RowBox[{
      "100.", " ", "May", " ", "not", " ", "be", " ", "fully", " ", "correct",
        " ", "to", " ", "the", " ", 
       RowBox[{"end", "."}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ECHball", "[", "k_", "]"}], ":=", 
     RowBox[{"Take", "[", 
      RowBox[{
       RowBox[{"Sort", "[", 
        RowBox[{"Flatten", "[", 
         RowBox[{"N", "[", 
          RowBox[{"Array", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Array", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"k", "-", "#"}], "&"}], ",", "#"}], "]"}], "&"}], ",",
             "k"}], "]"}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"Floor", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", "-", "1"}], ")"}], "^", "2"}], "/", "2"}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"sequence", " ", "subtraction", " ", "operation"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"auxlist", "[", 
      RowBox[{"list1_", ",", "list2_", ",", "i_"}], "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", "=", "list1"}], ",", 
         RowBox[{"b", "=", "list2"}], ",", "l"}], "}"}], ",", 
       RowBox[{
        RowBox[{"l", "=", 
         RowBox[{"Min", "[", 
          RowBox[{
           RowBox[{"Length", "[", "a", "]"}], ",", 
           RowBox[{"Length", "[", "b", "]"}]}], "]"}]}], ";", 
        RowBox[{"Array", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{"[", 
              RowBox[{"i", "+", "#"}], "]"}], "]"}], "-", 
            RowBox[{"b", "[", 
             RowBox[{"[", "#", "]"}], "]"}]}], "&"}], ",", 
          RowBox[{"l", "-", "i"}]}], "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"minus", "[", 
      RowBox[{"list1_", ",", "list2_"}], "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", "=", "list1"}], ",", 
         RowBox[{"b", "=", "list2"}], ",", "l"}], "}"}], ",", 
       RowBox[{
        RowBox[{"l", "=", 
         RowBox[{"Min", "[", 
          RowBox[{
           RowBox[{"Length", "[", "a", "]"}], ",", 
           RowBox[{"Length", "[", "b", "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Array", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Min", "[", 
            RowBox[{"auxlist", "[", 
             RowBox[{"a", ",", "b", ",", 
              RowBox[{"#", "-", "1"}]}], "]"}], "]"}], "&"}], ",", "l"}], 
         "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"ellipsoid", " ", "embedding", " ", "function", " ", "c_X", 
     RowBox[{"(", "a", ")"}], " ", "where", " ", "ECHlist", " ", "is", " ", 
     "the", " ", "beginning", " ", "of", " ", "the", " ", "sequence", " ", 
     "of", " ", "ECH", " ", "capacities", " ", "of", " ", "X"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"c", "[", 
      RowBox[{"a_", ",", "ECHlist_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"p", "=", 
          RowBox[{"Length", "[", "ECHlist", "]"}]}], ",", "k", ",", "l", ",", 
         "nn"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"k", "=", 
         RowBox[{"Floor", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{"a", "^", "2"}], "+", 
               RowBox[{"6", "a"}], "+", "1", "+", 
               RowBox[{"8", " ", "a", " ", "p"}]}], "]"}], "-", "1", "-", 
             "a"}], ")"}], "/", "2"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"nn", "=", 
         RowBox[{"ECHellipsoid", "[", 
          RowBox[{"1", ",", "a", ",", "k"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"l", "=", 
         RowBox[{"Min", "[", 
          RowBox[{"p", ",", 
           RowBox[{"Length", "[", "nn", "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Max", "[", 
         RowBox[{"Array", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"nn", "[", 
              RowBox[{"[", 
               RowBox[{"#", "+", "1"}], "]"}], "]"}], "/", 
             RowBox[{"ECHlist", "[", 
              RowBox[{"[", 
               RowBox[{"#", "+", "1"}], "]"}], "]"}]}], "&"}], ",", 
           RowBox[{"l", "-", "1"}]}], "]"}], "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"creates", " ", "a", " ", "list", " ", "of", " ", "points", " ", 
     RowBox[{"(", 
      RowBox[{"a_i", ",", 
       RowBox[{"c_X", 
        RowBox[{"(", "a", ")"}]}]}], ")"}], " ", "where", " ", "ECHlist", " ",
      "is", " ", "the", " ", "beginning", " ", "of", " ", "the", " ", 
     "sequence", " ", "of", " ", "ECH", " ", "capacities", " ", "of", " ", 
     "X"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"clist", "[", 
      RowBox[{"amin_", ",", "amax_", ",", "astep_", ",", "ECHlist_"}], "]"}], 
     ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"l", "=", 
         RowBox[{"Floor", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"amax", "-", "amin"}], ")"}], "/", "astep"}], "]"}]}], 
        "}"}], ",", 
       RowBox[{"Array", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"amin", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"#", "-", "1"}], ")"}], " ", "astep"}]}], ",", 
            RowBox[{"c", "[", 
             RowBox[{
              RowBox[{"amin", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"#", "-", "1"}], ")"}], " ", "astep"}]}], ",", 
              "ECHlist"}], "]"}]}], "}"}], "&"}], ",", "l"}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "plots", " ", "the", " ", "volume", " ", "constraint", " ", "function"}],
      ",", " ", 
     RowBox[{
     "plus", " ", "a", " ", "vertical", " ", "line", " ", "at", " ", "the", 
      " ", "location", " ", "of", " ", "the", " ", "potential", " ", 
      "accumulation", " ", "point"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"constraint", "[", 
      RowBox[{"amin_", ",", "amax_", ",", "vol_", ",", "acc_"}], "]"}], ":=", 
     
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"t", "/", "vol"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "amin", ",", "amax"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "Red"}], ",", 
       RowBox[{"Epilog", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"InfiniteLine", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"acc", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "}"}]}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7718484247791348`*^9, 3.7718485224882107`*^9}, {
   3.771848937845228*^9, 3.7718491819227467`*^9}, 3.7718675036174793`*^9, {
   3.771867913692601*^9, 3.771868063376954*^9}, {3.7718681157285023`*^9, 
   3.771868168833006*^9}, {3.772804971301499*^9, 3.772804977550259*^9}, {
   3.7728971792479773`*^9, 3.772897203846527*^9}, {3.7783125062172413`*^9, 
   3.778312530710301*^9}, {3.778324390998659*^9, 3.7783244336228857`*^9}, {
   3.7783244685598*^9, 3.778324472322402*^9}, {3.7783245032907553`*^9, 
   3.7783245478936234`*^9}, {3.778393897988882*^9, 3.778393943195643*^9}, {
   3.7783939846627283`*^9, 3.778394130749772*^9}, {3.778394276006184*^9, 
   3.778394290893532*^9}, {3.7783947029252033`*^9, 3.7783947049523563`*^9}, {
   3.778394744538158*^9, 3.778394897654398*^9}, {3.778395531066578*^9, 
   3.778395646364726*^9}, {3.778396183615349*^9, 3.778396261128112*^9}, {
   3.7783963244654493`*^9, 3.77839644119197*^9}, {3.778396477658042*^9, 
   3.778396568123369*^9}, {3.778396926623763*^9, 3.7783969734367313`*^9}, {
   3.778397134406848*^9, 3.7783971796678267`*^9}, {3.778397226537678*^9, 
   3.7783972568350067`*^9}, {3.778397514739126*^9, 3.778397531197959*^9}, {
   3.778397763681507*^9, 3.778397784977138*^9}, {3.778398064297176*^9, 
   3.778398065857658*^9}, {3.778398840804599*^9, 3.778399041806388*^9}, {
   3.7783991578390903`*^9, 3.778399158215558*^9}, {3.778399570804019*^9, 
   3.778399616809003*^9}, {3.778399731622304*^9, 3.7783998051806803`*^9}, {
   3.778399843279106*^9, 3.778399849064035*^9}, {3.7783998924886637`*^9, 
   3.7783999343119392`*^9}, {3.778399986174719*^9, 3.778399994672464*^9}, {
   3.778400047119378*^9, 3.7784000706551723`*^9}, {3.778400289539892*^9, 
   3.7784002955459633`*^9}, {3.778403899899415*^9, 3.778403986006071*^9}, {
   3.778408376646844*^9, 3.7784084321646214`*^9}, {3.77841031350473*^9, 
   3.7784103384190187`*^9}, {3.805124124118836*^9, 
   3.805124151414815*^9}},ExpressionUUID->"6def6f50-fbac-41ea-b846-\
c43d62036b4e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Now", " ", "we", " ", "compute", " ", "our", " ", 
     RowBox[{"example", ".", " ", "In"}], " ", "this", " ", "case"}], ",", 
    " ", 
    RowBox[{"X", " ", "has", " ", "blowupvector", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", ",", " ", 
        RowBox[{"2", " ", "1"}]}], ")"}], ".", " ", "Make"}], " ", "changes", 
     " ", "as", " ", 
     RowBox[{"necessary", "."}]}]}], " ", "*)"}], " ", "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{"ECHcap", "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"seq", "=", 
         RowBox[{"ECHball", "[", "100", "]"}]}], "}"}], ",", 
       RowBox[{"minus", "[", 
        RowBox[{
         RowBox[{"minus", "[", 
          RowBox[{
           RowBox[{"4", "*", "seq"}], ",", 
           RowBox[{"2", "*", "seq"}]}], "]"}], ",", "seq"}], "]"}]}], "]"}]}],
     ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"per", "=", 
     RowBox[{
      RowBox[{"3", "*", "4"}], "-", "2", "-", "1"}]}], ";"}], "    ", 
   RowBox[{"(*", " ", 
    RowBox[{"per", " ", "=", " ", 
     RowBox[{
      RowBox[{"3", " ", "b"}], " ", "-", " ", 
      RowBox[{"sum", " ", "b_i"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vol", "=", 
     RowBox[{
      RowBox[{"4", "^", "2"}], "-", 
      RowBox[{"2", "^", "2"}], "-", 
      RowBox[{"1", "^", "2"}]}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"vol", " ", "=", " ", 
     RowBox[{
      RowBox[{"b", "^", "2"}], " ", "-", " ", 
      RowBox[{"sum", " ", 
       RowBox[{"b_i", "^", "2"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"accpoint", "=", 
    RowBox[{"x", "/.", 
     RowBox[{
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x", "^", "2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{
              RowBox[{"per", "^", "2"}], "/", "vol"}]}], " ", ")"}], "x"}], 
          "+", "1"}], "\[Equal]", "0"}], ",", "x"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], "   ", 
     RowBox[{"(*", " ", 
      RowBox[{"location", " ", "of", " ", "accumulation", " ", "point"}], " ",
       "*)"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.7728952149290857`*^9, 3.7728952355709143`*^9}, {
   3.7728952668064413`*^9, 3.772895266900408*^9}, {3.772897052573049*^9, 
   3.772897096585176*^9}, {3.777196218036088*^9, 3.777196274709144*^9}, {
   3.778394833212534*^9, 3.778394835979151*^9}, {3.778397104817124*^9, 
   3.778397113405908*^9}, 3.778397706976039*^9, {3.778397947987871*^9, 
   3.778397995354471*^9}, {3.77839943368369*^9, 3.778399434453753*^9}, {
   3.7783996856925173`*^9, 3.7783996937558517`*^9}, {3.778400007130824*^9, 
   3.77840001957642*^9}, {3.778405847740184*^9, 3.778405869354354*^9}, {
   3.778405990665927*^9, 3.778406190231209*^9}, 3.7784068764155817`*^9, {
   3.778408017855423*^9, 3.778408116616415*^9}, {3.778410248488347*^9, 
   3.7784102530925493`*^9}, 3.778410295029138*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"bf3c7413-3e5c-4540-8330-2c20efb22f0e"],

Cell[BoxData["5.170221035121999`"], "Output",
 CellChangeTimes->{{3.778408100772497*^9, 3.778408130093151*^9}, 
   3.7784102804012814`*^9, 3.778411469196403*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"d00a10bd-e988-43f6-9c54-6c18db44bdaf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Pick", " ", "values", " ", "of", " ", "aamin"}], ",", " ", 
    RowBox[{
    "aamax", " ", "so", " ", "that", " ", "the", " ", "accpoint", " ", "is", 
     " ", "within", " ", "that", " ", 
     RowBox[{"range", ".", " ", "Change"}], " ", "\"\<zoom\>\"", " ", "by", 
     " ", "decreasing", " ", "the", " ", "range", " ", "and", " ", 
     "increasing", " ", 
     RowBox[{"aastep", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"aamin", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"aamax", "=", "6"}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"aastep", "=", "0.01"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"constraint", "[", 
       RowBox[{"aamin", ",", "aamax", ",", "vol", ",", "accpoint"}], "]"}], 
      ",", 
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"clist", "[", 
         RowBox[{"aamin", ",", "aamax", ",", "aastep", ",", "ECHcap"}], "]"}],
         ",", 
        RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], "}"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "The", " ", "function", " ", "is", " ", "clearly", " ", "obstructed", " ",
      "at", " ", "accpoint", " ", "so", " ", "there", " ", "is", " ", "no", 
     " ", "infinite", " ", 
     RowBox[{"staircase", "."}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.77840619937401*^9, 3.778406321669544*^9}, 
   3.7784069125972347`*^9, {3.778407037210698*^9, 3.7784071183644114`*^9}, {
   3.778407923278002*^9, 3.7784079235442667`*^9}, {3.778408139047512*^9, 
   3.778408141780396*^9}, {3.7784082453465567`*^9, 3.7784083478679113`*^9}, {
   3.778408472755781*^9, 3.778408507332878*^9}, {3.778410284976123*^9, 
   3.778410286789671*^9}, 3.7784108777874403`*^9, {3.79690075815723*^9, 
   3.796900926486575*^9}},ExpressionUUID->"71389d96-a820-434b-b8f7-\
51946be8d743"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJwViX040wkcwCdxqskQvxNJ5VLeQtc9q5Pvt7orQss5dz1cQuY1hLkn61VP
Y55SPN52uVTk7kIXpiQRlmTeyry1VmZjv4u4ockku+6Pz/N5Ps9nXUjcD8wl
FArF+zP/W9c51JxCUULv2G/es54i+FpPZOKuqwTB4e05jxkiODq0i5ZJVYJ1
2nsLrq8IGjPW6liZKWHa++SsaYAI2GPiSXBRwoSLtM8uSgT/Fvs0nw1VQm7w
TyUuXBEMmkKk5pkSGg56HasRiOD2glnNYtYUeO+aS+PTe0G1Lb6g8/sZoOVo
NlU49IGYwdpYJ3kPEsHLigG9fghIFtLvRM9CdSV99uFAP3BozdlxFnPgsfgN
26FiANy5zNyDFWoYN9ybFZs4CFUxpUNaYR/BR51UE4QvoTZkd2WN8ScQt3+l
SdQWgz89dfOlW4twO7lJFFYthhf125J4dhSkXGy5vzPuFTQxFjexZynoOBN5
xsNMAucij1sF1mvhs083Au0fScB4x1ZX29wlmOL6tmY84jVMz3uWcQK18XLt
VE2B7hsoSbjn1kZfiiX1qWrVnTdgk/DMxMBAByNTWH3iA0OgCnbGkX4dPK3f
cYgqG4J8vfHLN+/qYsyPt6yDQAqc6/NOk8lf4MhZr7suaVLYN+H/Yb2fHnY/
MB8oE0lhsDlUy99+GdaGmjuw1gzDPe6TQCvVMoxeMtHuGDwMYTpJ0q6u5agw
cdA/cXsYjiacvEe9ugJL6dLsyfFh2BJu1+UVTMXjzF+W29nLoNvIfkXSdn3U
OZPQ9/q4DOr+Pl9gr70Sgwx4H00qZHBSy/Zgx+uV+C75A7t8RgbLJWz32GoD
5KbGtKzdJodEEU3IcKOh9pd5dGa8HDxzqOclpTS8VC7YN1UpBw9vvtyJZoi7
Vpfykibk4Ch0DE9NNMQxCxI22IzA6aKeBcaQIUrDVdMU5ghMJ6xzHd5jhDS+
PMiocAReFPIyFBVGKHd1YsGrEehvfsjlmxpjzwkK9bHxKAhKK0tS2MYoMOJl
Z+0fhdWTz3sFCmPcIraYjOKMQv7mgjudnqswqtGmtbVuFM40ZvA8a1dh1U6J
gdnsKHiZ+5UIrU1QaHvAvMVRARjbGmCYboIxvkXB644qoNAixLpDZYJHLsUU
BhYoYIPgz7wDAaboNiwsD+lWwBWHZtueBlPc0u3aOalFAnNm6Ys2WwL3pj/n
e9BJCK6ctkq/QuCmC5HumVEkRJ33XdifRWDV3rnncdEksHyrB6jZBB4ROvsw
jpGQqkq6nJlH4EzXX/SVsSSUb1d/zL9G4I7BxuKL8STMNWn6/ygj8DA/YvzC
CRIye6gZT1oJtGyj7otPJeFqcUxEahuByoSGp4w0EopZXXvc2wlsPUR3c+SS
cN80c769i8DTp7irxtNJkPgbR4j6CEzO4weGZpBgIzfbI5MTeN2cEuWXQ4JT
Ndvy1iiBHqFFYVtzSdjBeaVmkgSymeYBhnkkeNlcq3g7RmCjba5dZz4JCdFW
llNTBLb80xj1XQEJp1xT1FUzBD6wdNm4/ncSOPqyXpaKQM63KS81n5t3t/ji
3NznX//Ipq6QhKJzS8MfzhNY+660mXedhDIf5u5TCwR25LL9fr1BQvX6p2vc
Fgn8+Zq91PcmCQ0zG9UaDYE5ZFOIcxEJ/wEe8lgk
        "]]},
      Annotation[#, "Charting`Private`Tag$39749#1"]& ]}, {}}, {{}, {{{}, {}, 
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.007333333333333334], AbsoluteThickness[1.6], LineBox[CompressedData["

1:eJxd2A2wFWUdx/ELnBc6r+wuu1vQkIqRhsEwkY7XAf6kZqFBKhY1TBCS+AIF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        "]]}}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6]}, {
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.007333333333333334], AbsoluteThickness[1.6]}, {}}, {
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.007333333333333334], AbsoluteThickness[1.6]}, {}}}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1., 0.3015113599609951},
  DisplayFunction->Identity,
  Epilog->{
    TagBox[
     ConicHullRegionBox[{5.170221035121999, 0}, {{0, 1}}], "InfiniteLine"]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{1, 6}, {0.3015113599609951, 0.7385489395958182}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7784063179572783`*^9, 3.778406322729744*^9}, 
   3.778406885220004*^9, 3.77840691847222*^9, 3.7784070507949*^9, {
   3.778407095901224*^9, 3.778407121460689*^9}, 3.77840815325762*^9, 
   3.7784082767329483`*^9, {3.778408335005587*^9, 3.778408351392078*^9}, {
   3.778408479045368*^9, 3.7784084924596443`*^9}, 3.778410291556456*^9, 
   3.7784114744361677`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"68421a8b-3347-4e50-99f9-97ae58f56156"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Example", " ", "with", " ", "an", " ", "infinite", " ", 
    RowBox[{"staircase", ":", " ", 
     RowBox[{"(", 
      RowBox[{"3", ",", " ", "1"}], ")"}]}]}], "   ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ECHcap", "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"seq", "=", 
         RowBox[{"ECHball", "[", "200", "]"}]}], "}"}], ",", 
       RowBox[{"minus", "[", 
        RowBox[{
         RowBox[{"3", "*", "seq"}], ",", "seq"}], "]"}]}], "]"}]}], ";"}], 
   " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"per", "=", 
     RowBox[{
      RowBox[{"3", "*", "3"}], "-", "1"}]}], ";"}], "   ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vol", "=", 
     RowBox[{
      RowBox[{"3", "^", "2"}], "-", 
      RowBox[{"1", "^", "2"}]}]}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{"accpoint", "=", 
    RowBox[{"x", "/.", 
     RowBox[{
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x", "^", "2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{
              RowBox[{"per", "^", "2"}], "/", "vol"}]}], ")"}], " ", "x"}], 
          "+", "1"}], "\[Equal]", "0"}], ",", "x"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], "      "}]}]}]}]], "Input",
 CellChangeTimes->{{3.7784071522608147`*^9, 3.778407241796276*^9}, {
   3.778407276150539*^9, 3.77840729708771*^9}, {3.778407354413929*^9, 
   3.7784073677849197`*^9}, {3.778407400556075*^9, 3.778407400607572*^9}, 
   3.778408537306479*^9, {3.778410355375915*^9, 3.7784103599178953`*^9}, 
   3.778411480813629*^9, {3.796900945273856*^9, 
   3.796900954484725*^9}},ExpressionUUID->"cab4071c-6223-46b9-8af8-\
c8be21a68ada"],

Cell[BoxData["5.82842712474619`"], "Output",
 CellChangeTimes->{
  3.778407234911038*^9, 3.778407306974456*^9, {3.778407376046156*^9, 
   3.778407399249319*^9}, 3.7784074947739897`*^9, 3.778408636066041*^9, 
   3.7784103532029257`*^9, 3.7784104770357313`*^9, 3.7784116136216516`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"94a6d54f-029b-44ce-a4e2-6119c7ab86a0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"aamin", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aamax", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aastep", "=", "0.01"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"constraint", "[", 
     RowBox[{"aamin", ",", "aamax", ",", "vol", ",", "accpoint"}], "]"}], ",", 
    RowBox[{"ListPlot", "[", 
     RowBox[{
      RowBox[{"clist", "[", 
       RowBox[{"aamin", ",", "aamax", ",", "aastep", ",", "ECHcap"}], "]"}], 
      ",", 
      RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], "}"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.778407248385626*^9, 3.778407248523684*^9}, {
  3.7784073102290983`*^9, 3.7784073120459633`*^9}, {3.778407407828228*^9, 
  3.778407407994981*^9}, {3.77841012958981*^9, 3.7784101309542513`*^9}, {
  3.7784104849031*^9, 3.77841048657506*^9}, {3.778410846315661*^9, 
  3.778410855933898*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"18a9fdac-9b3f-4ca8-8f5b-2b542aa8a5cf"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJwVz3k41AkYwPEZR4ejMTR+bLaGWnIVtZ4HyfvGo2RYqsezLdKjHOkgx5QR
mhSPno1UwsM2idRG7quylUZbkVQ0QyLHjBnm92TGMWUQ2/7xfT5/f00PRe8N
U6NQKD4/+t9l9qFrKBQFaBQMcHhFQvh1RTfDc5kCuBe4urRSIRwe3KGXraOA
PZwEfso9IbRkrtNkGiuAVxVzNbBWCImyvgnYooCi9vperedCkJfs4Z8NVUDL
OoxCqRB6DSFy6ZUC6v55YKZt2wP3FoybFq9Mgiz9YYRjYw8oHWIK33hMQ/EX
sXWKoBf6fOPNm/tnoKL1bChH+BECOe2OFce+Qp7HFn/9tj5I0+NfizaZBUXP
DDn04hN4ZoRd96tWgVdVUbGgvB9qT5QNUsPn4ZcK9TsWfw3Aw0NuNU0G3+HE
qXWlEu5nCHBMt7x0exF4quPbQv0G4f1jB3a+NQVpA1nsx4wheOa7uDHxKwWT
Tbc7n+QMATfyJDP4MRXNnnoHKXqHwMB5q4vVdTVU8XvyHV2HYWqOVZ4WrI7r
J4Kj7xcMQ2lsg2ubowaGe1rJ2xeGwSL2FYNG08SEFqY2M3AElCH2KBZq4gJd
3na8ZgTyVpBZt6qWoVGOoMdbVwRpN+fsJjjLsYgaqboQIoJdXwK+mfmvQLe5
fU72zSLo5YdSA2xWYtwVAb+BLoaGjOfBTOVKnEhIMjINEUO4Jnuos1MLVTT7
KHGDGA7HnmnQKdBG90rj5m71UdgcYd3pHaKDe+VFV819R+Gtvo0220kXN/JP
y+pvjkJzZWqhjfoqvPrJ47xwfBTOUK38OgZWoWiXfzLhJAGt/kTPqHoaJtns
fCtMk0Bct167r6sevolJiTnfIQFWjk5qf5keymnveFuNpLDbp05kp0dHB07v
q+8HpLCpfVNEehwd5XInnaJbUkgu7lrwHaQjdXtqmLVMClOxpi7D7vpoEJST
YGg7Bu95+ZmSan30m6lq6IofAyH/UUadoQHazd98od80Bq1lNaXnEg3QMjXp
QeC3Mfhp4t2HVokBBvmIIg+4jEOeZWHFG9Zq/EbffsAkaRxSWjLzWQ9X4/cz
B7kpLePgvca/tH0DA1dlmNRMqckAo14G0i8y0KJwOH8/yoBncmhDh5KBg4J/
+7xSZbC+9W7ub4GGOM8667f7qQwu2/Ktup4Yoorupsyak0HYtMb7NisC0WpN
EcuZhJCaKebFywSG/0F9AGwSjqbuW/C6QqCa61OBxykS4vfV9+hcI/BzZdM4
6zQJ6Up2VnYuga+vBc38ziHhvpNqPu8GgdEzOTnRySTMPlsS3ikn0Kaxjnoj
jYTsLp3M5y8JvNu9LVdxnYSCkhNH0tsI9NwSlqzMJaEkvtPd8zWB9yrJgLk8
EhoNs+dedxKY7rFapV5AQn+AwZFuAYFc/uQzQx4JFiJj9xERgWztjnTnOyTY
1SeuvT3640e+84PrXRKc0z6pwqQEHv2y2cj9bxK8LW5Uj8sItIzxO88qIyH2
GHPt5CSB3YxxSWAlCUku51S10wQG+0xJD1aRkKY78iFeSeCoVuzg4WoS8qtK
/pydJZDw+lhzrJaEYq5GxKM5AveL+Zei60go3xPmlrRA4EsHi+C4ehLqzV78
7LpIoIPXcvPTDSQ8mTZXLS0R6G4bKk5sJOE//jVb0w==
        "]]},
      Annotation[#, 
       "Charting`Private`Tag$121481#1"]& ]}, {}}, {{}, {{{}, {}, 
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.007333333333333334], AbsoluteThickness[1.6], LineBox[CompressedData["

1:eJxd2X2MHHUdx/Fjn28fOzOdG6BaAbVBhaBRS6TW31flyR4WoYCNVmlOUIpW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        "]]}}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6]}, {
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.007333333333333334], AbsoluteThickness[1.6]}, {}}, {
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.007333333333333334], AbsoluteThickness[1.6]}, {}}}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1., 0.3535534086317116},
  DisplayFunction->Identity,
  Epilog->{
    TagBox[
     ConicHullRegionBox[{5.82842712474619, 0}, {{0, 1}}], "InfiniteLine"]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{1, 6}, {0.3535534086317116, 0.866025396420277}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.778407253720108*^9, 3.778407316178555*^9, 
  3.778407524988899*^9, 3.77841012551451*^9, 3.778410162625533*^9, 
  3.778410522661718*^9, 3.778411636331471*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"b050acfa-455b-457b-ac81-9fc5849f3690"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Example", " ", "with", " ", "an", " ", "infinite", " ", 
    RowBox[{"staircase", ":", " ", 
     RowBox[{"(", 
      RowBox[{"3", ",", " ", 
       RowBox[{"1", " ", "1", " ", "1", " ", "1"}]}], ")"}]}]}], "   ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ECHcap", "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"seq", "=", 
         RowBox[{"ECHball", "[", "200", "]"}]}], "}"}], ",", 
       RowBox[{"minus", "[", 
        RowBox[{
         RowBox[{"minus", "[", 
          RowBox[{
           RowBox[{"minus", "[", 
            RowBox[{
             RowBox[{"minus", "[", 
              RowBox[{
               RowBox[{"3", "*", "seq"}], ",", "seq"}], "]"}], ",", "seq"}], 
            "]"}], ",", "seq"}], "]"}], ",", "seq"}], "]"}]}], "]"}]}], ";"}],
    " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"per", "=", 
     RowBox[{
      RowBox[{"3", "*", "3"}], "-", "1", "-", "1", "-", "1", "-", "1"}]}], 
    ";"}], "   ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vol", "=", 
     RowBox[{
      RowBox[{"3", "^", "2"}], "-", 
      RowBox[{"1", "^", "2"}], "-", 
      RowBox[{"1", "^", "2"}], "-", 
      RowBox[{"1", "^", "2"}], "-", 
      RowBox[{"1", "^", "2"}]}]}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{"accpoint", "=", 
    RowBox[{"x", "/.", 
     RowBox[{
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x", "^", "2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{
              RowBox[{"per", "^", "2"}], "/", "vol"}]}], ")"}], " ", "x"}], 
          "+", "1"}], "\[Equal]", "0"}], ",", "x"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], "   "}]}]}]}]], "Input",
 CellChangeTimes->{{3.7784071522608147`*^9, 3.778407241796276*^9}, {
   3.778407276150539*^9, 3.77840729708771*^9}, {3.778407354413929*^9, 
   3.7784073677849197`*^9}, {3.778407400556075*^9, 3.7784074622696447`*^9}, {
   3.778407495858851*^9, 3.778407515772678*^9}, 3.7784076130739803`*^9, {
   3.778410367270605*^9, 3.7784103714254932`*^9}, {3.778411542184081*^9, 
   3.778411550384069*^9}, {3.7969009630107727`*^9, 
   3.796900966848432*^9}},ExpressionUUID->"9d975675-0e34-4a62-8d2c-\
217d57614138"],

Cell[BoxData["2.618033988749895`"], "Output",
 CellChangeTimes->{3.778412132255343*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"e7cf9861-7114-457c-9aae-1b10b5e18e4a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"aamin", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aamax", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aastep", "=", "0.001"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"constraint", "[", 
     RowBox[{"aamin", ",", "aamax", ",", "vol", ",", "accpoint"}], "]"}], ",", 
    RowBox[{"ListPlot", "[", 
     RowBox[{
      RowBox[{"clist", "[", 
       RowBox[{"aamin", ",", "aamax", ",", "aastep", ",", "ECHcap"}], "]"}], 
      ",", 
      RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], "}"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.778412181424911*^9, 3.778412192659711*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"e41a1c8b-b24d-4853-87f0-de6e771dc860"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJwVj3k4FHgcxsfM8JMm2Slatksi1eZIydHu94cW0+maPOZBJeyDnsbx2PQk
KYkeVzoVlZaspuKRHG1RK3KEycainWGMOX6izDjGFbP2j/d5n8/zef95jYO4
XiFUCoVyYDH/d5hoQodCUUBfaTrf9L4A3GlfHZOoCjB4UkgNeSAAczP5CS3N
RW+ep11YIABZRG87Q0cBwfo+GcbFAgieqrlquFIBpsPLzxiVCeCoboqRjbkC
nlweVtDeCuDwbsMtoR4KeKg9n1khE8CenJ9YrfkK+N1C0HZjmxBu6s/qrDuk
hL+H+y3V9UJQrmuKlSiVIDtsY19xqA9MW9acjcsegwWVG4Xd1Qd8ezm69vM4
JFdvWNZwvB+SbOsc14vGoZDZuRAr64eSab1xm6wJsOVmfhLbiaCMI3c1cJyE
5hS13aZ4EdSy+C4R/05CXD09dOyFCJwWttS7XlbBcp6jpmpOBO2Q8+X61imI
2J8R+MxuAHYYZ5SXtUwB8+qVp9yYAdBrmvzmc2oaNha0vDj4bABUc9zR8O9n
YPWHewPWIwPgNRkQghpnILZg7cz6LWJIyfx4Kjp6Fhy6Qv1NQsXw7jnHxoM5
B5Ex/xifuCuGM/ns6Oev52DCXDnD6xGDg2EQJ+3YN8i6L7D0XD4IXF9xA9Gb
h0zr0529rEE4u/Nz28qaeUiv6OUXXRiEG/m0c+UBC1BrycrTqxoEk44r5T1L
1TDN2HXbfXQQXmZaZkeWqOFwiqatnYkE9FW85GEzCvZyOjL9gC2BVBRHDzpL
wb8GW319lyaBxP627u/aKTj7+IrI9hoJ7LgjHLloqoGd0pMTE8cl0LnR2uPI
GQ1stJ/BKN8khZnYZdox7zVwfLHw0qivFHofFWjs3UDFxuFDHfVpUvi5sO4Q
J4aK9wd9UlW9lELWSdORjjoq3lp+KdX7sxRyf3BuYRjScG6DBefUahn8mCX/
lhhGw5U2BiW9e2UQJ3WNqn5Dw7etWbqV8TJgUS0dNjPpeGfKZaaYJwM0yvHU
CKLj2Hh28/tuGSTWYl5eNR3bvgr3Xq8thwSfUt+oJZr4L9erMtEOOexq63Zd
ckwT34pR+qqD5SDQ33NRu0oTB/v71givyUHL1N7ACWnh3yKPCZ1fy2HYgAzt
DtTCxcX7rk99kQObv44ZXaqFle7p97AhgSe+uam6ai0szvYWBLsQqK37gE+y
ERZGbvN7H0mAPZF5ABUhPORnpiu8Q6Cu3dmK+wfCfrynLjm5BKweqZjdxQiz
hgpjvPMIMAIDe4oeI+xiIa1rvkugvnHbcdcyhPPK/lxbmU9ge25rXPIrhH9x
N2/NKCKg56xTSPuI8Gmbcxr2zwgkrK69FNGJsAl/Onl8kUdUUWEfuxAOYo7R
S8oJND3utSjoQZicDxnbUEHgnP6jF859CDMeBKQxqgl8JW7880MIxyepK/pq
CPi/nSsb+ozwiu6n4pxaAi13S697jiBsdG1wifdrAkVeqzjGowhv3i53a3xD
IOCVTPJmAuGTqf4XSt8u7m/eaTRXIbwszzsprJ6AXdRB3pUphKuUXQkmDQRW
mlVyj84u/juYEHLrHYELlHCvpjmEQ/Y99PBsJKD4tGan1TzCPrF+tkubCARW
dKzKWUCY7pZr0LDIrVnJs2o1wnMOEcqEZgL/AZWYXwc=
        "]]},
      Annotation[#, 
       "Charting`Private`Tag$437627#1"]& ]}, {}}, {{}, {{{}, {}, 
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.0055000000000000005`], AbsoluteThickness[1.6], 
       LineBox[CompressedData["
1:eJxd3QeUFFXaxnGmp6tKRcWcs4hZDJjR+xoWFVHMERQMKwZEUVfFhFkRFTOr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        "]]}}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.0055000000000000005`], AbsoluteThickness[1.6]}, {
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.0055000000000000005`], AbsoluteThickness[1.6]}, {}}, {
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.0055000000000000005`], AbsoluteThickness[1.6]}, {}}}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1., 0.44721360462676596`},
  DisplayFunction->Identity,
  Epilog->{
    TagBox[
     ConicHullRegionBox[{2.618033988749895, 0}, {{0, 1}}], "InfiniteLine"]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{1, 3}, {0.44721360462676596`, 0.7745966639721183}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.77841226142918*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"e1fd47bd-f0ea-4a1e-b0fd-b76b11e3f096"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{"Example", " ", "without", " ", "an", " ", "infinite", " ", 
    RowBox[{"staircase", ":", " ", 
     RowBox[{"(", 
      RowBox[{"6", ",", " ", "1"}], ")"}]}]}], "   ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ECHcap", "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"seq", "=", 
         RowBox[{"ECHball", "[", "300", "]"}]}], "}"}], ",", 
       RowBox[{"minus", "[", 
        RowBox[{
         RowBox[{"6", "*", "seq"}], ",", "seq"}], "]"}]}], "]"}]}], ";"}], 
   " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"per", "=", 
     RowBox[{
      RowBox[{"3", "*", "6"}], "-", "1"}]}], ";"}], "   ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vol", "=", 
     RowBox[{
      RowBox[{"6", "^", "2"}], "-", 
      RowBox[{"1", "^", "2"}]}]}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{"accpoint", "=", 
    RowBox[{"x", "/.", 
     RowBox[{
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x", "^", "2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{
              RowBox[{"per", "^", "2"}], "/", "vol"}]}], ")"}], " ", "x"}], 
          "+", "1"}], "\[Equal]", "0"}], ",", "x"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], "      "}]}]}]}]], "Input",
 CellChangeTimes->{{3.778412304422353*^9, 3.7784123137685738`*^9}, {
  3.778478476585288*^9, 3.778478476675521*^9}, {3.796900975242114*^9, 
  3.796900979467905*^9}},ExpressionUUID->"1884cd64-5849-493f-8c20-\
c30d6f948215"],

Cell[BoxData["6.093020649535328`"], "Output",
 CellChangeTimes->{3.778412491293756*^9, 3.7784789581825037`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"1e2feb20-60de-4385-9cae-4aca0ed5ac29"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"aamin", "=", "5.95"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aamax", "=", "6.11"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aastep", "=", "0.0002"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"constraint", "[", 
     RowBox[{"aamin", ",", "aamax", ",", "vol", ",", "accpoint"}], "]"}], ",", 
    RowBox[{"ListPlot", "[", 
     RowBox[{
      RowBox[{"clist", "[", 
       RowBox[{"aamin", ",", "aamax", ",", "aastep", ",", "ECHcap"}], "]"}], 
      ",", 
      RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], "}"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.7784125300667963`*^9, 3.7784125378753853`*^9}, {
  3.778478485805509*^9, 3.778478535827813*^9}, {3.77847857561371*^9, 
  3.778478597090088*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"260f32f0-0795-4691-b178-4ac4991409a1"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJwV0X801XcYB3AT0497+iF8P1FW3FRMxfoxHJ6PFaUuDk0rUQ5jrp/d7NYM
rXD7wSkUx1gIU5IJQ7/ImVYRyq6l3WcUrWsqiZhQsac/nvOc13nOc87zPs8S
/0jPQE0NDQ1Xqg/9llqrtaVF4OqJ3IdbAxBKspaXqMg3b9iMe5JTXSVHe8lO
GUpDb7JP9WlHjVaB230/6RtMHk40qfmMrCuGp4nkJWKel03uGAsYrCPH+cfI
gu8JPLfCTmf11whrHw/pa7UJPO+y6Sq9QISTisHcQ+0CH+uV3tb8BuHJzF2a
DR0CL/hWtr8tGMFixg3RsErg1rKQ8fQQBN8q66+kXQJ/3ldT9UMYQpLD/Nif
uwX+8V1xqksEQp5cu0f8VOBTouYcm70IF5YO9qf/K/Cu3eLYxfsQyqqc25ue
C3xbzrL43iiEM4Nl4xsGBD6co6xUyhEUsxIm4ocEXps4NTv3AEJAnntBxYjA
nx1O2eAXjWDebZm0dEzgtqqQnzbHIPRPHZDsfivwNomB2dw4hMyWdrfOSYFv
DNS49/4gwnrd5WMumowf3KgneXIIQbmuLyZWm3HDmgitc/EI26dfg5HpjG/r
OaZMSUR4cOVN12oR43KvK492HEGwN9hUWzmH8a4N2RObjiFk9Z90FM+nfXnR
K8skhKH8L/K9DRiPsLI3H05GsNKa7tixgPHuIZ3wRycQwpxsrhssYrwzYuV4
cQrlnfLvdF7MeE7RwqCQNITqoFz7WlPGjea9bvc4jdBU6hQ9asa4qt3vFMtA
uJ03OSI3Z3yk/vJW7UyEK7PKBbUl4346Bf/0/YhQtL1Vb4EV4/osuf1iNkKM
2zuPU2sY9/IaqEk/gyBZmiltW894rNRg1CcXQVduvnzSlvHXOruNFp5F+E12
30zmwLiOsfrTjwoQQl27p4odGW928c2/VYjw/oHmAjMnukdt+u5SEUKyfZoo
eDPjhesK6qLPI8w2ZueztlJeixXBthcQoi+WH57rzvjs0YahxRcRHgvV6ySe
jP+qcnzWW4qw0qrZotWL8cmunqvKMoR9N1V37Hcy/uqtt6y6HKFizZcOUT6M
i2bQ+ysRVJ7dIy/3MD6tIfHMniqEd+5/KSwDGC+fNjx/WQ2C3u3GOp8gxo8X
VUerLyPoP7u79g8p46G280qariLMe/H5sZnhjJtmH/I+cR1h1D3qJSPb9xjb
ZZA7q37xXEY27LhmlEMuPmiyaCNZ3PSis5TsoCuqjCNf+tNqTws51Obx34Pk
/QluAbNqEW4dVax6GMG4sdtd6XFySX99upoc72G8JY2c6jExPkzu19xrnkX2
MYr8fW4k4w8iRS+Kya/LduzcQrbetyKskfxJh0VCHbnPcCRcpw5Byy6or5l8
ZMrEbQ75ed5ZVyRvOeW+UiDXSPXZG7JLQ/6AGVnyfrJ09V7GfSTmkc5ka38b
XSDvKnB2dyMLd6IOuJLTzvmt2k5+ktrnGEIuvHriVSC58T+T89+RFY1n74eT
y7x9RUfJRYqKS3Jyen2mLIOsNVSfEkeOFis7Cj/MZ7ZEKsj/A3CiRus=
        "]]},
      Annotation[#, 
       "Charting`Private`Tag$180379#1"]& ]}, {}}, {{}, {{{}, {}, 
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.007333333333333334], AbsoluteThickness[1.6], LineBox[CompressedData["

1:eJxN2nVUVVkUBnAUB1tsn4FgIdYoBiKKPltRx8JARQXswhwTGx27uwOLlFAQ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        "]]}}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6]}, {
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.007333333333333334], AbsoluteThickness[1.6]}, {}}, {
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.007333333333333334], AbsoluteThickness[1.6]}, {}}}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5.95, 0.41231056267490224`},
  DisplayFunction->Identity,
  Epilog->{
    TagBox[
     ConicHullRegionBox[{6.093020649535328, 0}, {{0, 1}}], "InfiniteLine"]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{540.65625, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5.95, 6.11}, {0.41231056267490224`, 0.41781745832137523`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.778412594159082*^9, 3.7784790363413553`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"56601334-49f5-4edd-a977-11e81ec5b8c9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{"Example", " ", "with", " ", "an", " ", "infinite", " ", 
    RowBox[{"staircase", ":", " ", " ", 
     RowBox[{"(", "3", ")"}]}]}], "   ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ECHcap", "=", 
     RowBox[{"3", "*", 
      RowBox[{"ECHball", "[", "200", "]"}]}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"per", "=", 
     RowBox[{"3", "*", "3"}]}], ";"}], "   ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vol", "=", 
     RowBox[{"3", "^", "2"}]}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{"accpoint", "=", 
    RowBox[{"x", "/.", 
     RowBox[{
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x", "^", "2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{
              RowBox[{"per", "^", "2"}], "/", "vol"}]}], ")"}], " ", "x"}], 
          "+", "1"}], "\[Equal]", "0"}], ",", "x"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], "      "}]}]}]}]], "Input",
 CellChangeTimes->{{3.7784071522608147`*^9, 3.778407241796276*^9}, {
   3.778407276150539*^9, 3.77840729708771*^9}, {3.778407354413929*^9, 
   3.7784073677849197`*^9}, {3.778407400556075*^9, 3.778407400607572*^9}, 
   3.778408537306479*^9, {3.778410355375915*^9, 3.7784103599178953`*^9}, 
   3.778411480813629*^9, {3.778412722125553*^9, 3.778412747013238*^9}, 
   3.79690100181936*^9},ExpressionUUID->"43faadc4-b5e5-436d-9701-\
15b4b04caeeb"],

Cell[BoxData["6.854101966249685`"], "Output",
 CellChangeTimes->{
  3.778407234911038*^9, 3.778407306974456*^9, {3.778407376046156*^9, 
   3.778407399249319*^9}, 3.7784074947739897`*^9, 3.778408636066041*^9, 
   3.7784103532029257`*^9, 3.7784104770357313`*^9, 3.7784116136216516`*^9, 
   3.778412748406205*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"f58e0b7c-270f-4f77-8b88-86069944779d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"aamin", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aamax", "=", "7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aastep", "=", "0.01"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"constraint", "[", 
     RowBox[{"aamin", ",", "aamax", ",", "vol", ",", "accpoint"}], "]"}], ",", 
    RowBox[{"ListPlot", "[", 
     RowBox[{
      RowBox[{"clist", "[", 
       RowBox[{"aamin", ",", "aamax", ",", "aastep", ",", "ECHcap"}], "]"}], 
      ",", 
      RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], "}"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.778407248385626*^9, 3.778407248523684*^9}, {
  3.7784073102290983`*^9, 3.7784073120459633`*^9}, {3.778407407828228*^9, 
  3.778407407994981*^9}, {3.77841012958981*^9, 3.7784101309542513`*^9}, {
  3.7784104849031*^9, 3.77841048657506*^9}, {3.778410846315661*^9, 
  3.778410855933898*^9}, {3.778412751782411*^9, 3.778412771852495*^9}, {
  3.7784128467205467`*^9, 3.778412855340077*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"34c66c66-f19d-441d-b8eb-fd79f4e991ef"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJwV0Hs41XccB/AjREqt8eh30TiEipzcj63t8xmlhyJqSY9Q5zxF4hGR5JLm
cjiLUT3CrBux0spyWdRpRtsKXSy6oNWZovP7/VquXcxl3/3xft7P68/3WyyL
2bhzlkgk8iX5vw3LQrVEIgpBt32vypyDiObUcH9ibW9LZw3xzRdld04Tn0HH
d8ZiDlJW9JZ8qUWhbUB8ShSxcGOLY8YsClVmuRmsBQcdan/5bF0KO+veZiRZ
cqC08fxtngGFTh28r4s1B/q1Nrm0MYVeY3mzL9pycMUjTN2/jMKOvN6+dDcO
prQb81d9QeGGrwdsczw48GwsXyDZSOGbp4PfbfLlQDo4uf3PcAobtihW62zl
4K7XAT2dFAon9QyUr+QcGJnJ0gYKKTQpsZH8FMPBJr7vlqyKwkJpWsPnyRw4
a5Iioq9RmJGjozWTRfaFZT1e2knhMN9ZXl7Iwbhe7fdxLynssz5+OrWMA3FF
rGvgBwpl1ZIfTas4mLx68hQ3n8ZzD04bn7zCQdLM6xBDSxoL7ux+vVnFQcWN
auG5lEY6rNL/zS0O2mIn/Pz8aCxxeJLt28XB0cA9s31kNMoLp9b2/0X+qPPJ
f5tIY8hxRdFWjgNzz/V7HI7QKA1Dkf44BwM+16nFZ2l80iayLRLx8IOXquTs
zzRusJuq1szlYW7885iGdhrPLzPdtt+Eh8VMnEmymsaiV3O61WIe7g9bfXx3
nMbhVfsNFHY8pKki1U1zGBxYwNWMuPLQq/XJ4SAzBkfMlzis8uDhSeJoQqYT
g1FDi+Ob1/OQvcvtsx3eDOa93NIhDuLB3nte16NQBksjk4O95Twkhmi39MUx
WFPZV38xmocYLiL9aA6DKr9TrsIBHvTPDx17WMbgyWYTg4gMHsqC5yTX1TBo
ZnbAsjqPh2fZBY6evzMoal2SeruYh9Z+d9jew+DLDwZWVuU8BDYGmNoPMRga
a+QffIkHZfM3fkodFuWt3n73rvLQeC3wq3SKRSOfHbpzW3k4ISlYbmPPoiy8
IMT8Lg8m3fzmbR4sFub1HIp/zMPq0foAjyAWDSd35Z7p5yFad6G4JZrFhEwv
46J/eHDzzl9z/zCLpxRRsrb3PNToHvz02xMsKvNu1j/UFqBtVJHZV81iS+X0
Osv5Ajzrtj7b+guLJvseyKSUAOUrnQuCu1k0S5ipWGIpgL5K/uCwhsWmQvdF
G1cIUFH7UUcvcfa9hvRDxHhBddOFY7HjKae5SJx4YlGDhnhdbOI1PXsBBmLb
iwMEFm+XWgSriFutnULFb1g0XdFyZOlKAdIKZmmax1j8452kcdpRAEZxWc2M
sxg3nEvbOQlQn7qtJ564abA0aSuxENnQvvQti1X31NI64uA1kZcK3rGYUqtd
t9tZAOlE577tEyw6zhSXdbkI0DWUFtVE3BMuf6/lKsDeQdudxv+yaNH/YpOE
uKorK/AW8cJFhgZKYpPL7u4rp1h8WjoSB24CXDk34KAknriR0BFF7Ft2bPkL
4jpRjVUpcWbua7Z4msWDf3s/GiM2Ty81HiH2yjovsZAKcH3/WsP1MyzarWtW
bCAOih7TrSRWuuQ/SyEelZ+ZniH+dY2R2wXi/wCUyj1O
        "]]},
      Annotation[#, 
       "Charting`Private`Tag$539888#1"]& ]}, {}}, {{}, {{{}, {}, 
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.009166666666666668], AbsoluteThickness[1.6], LineBox[CompressedData["

1:eJxd0W1MjmEUwPFnzbAUY704LgqL0bCpedn06HiNtVCZoUTJy4fylPlAxjRa
MypsNM1s8rZoYbI1erf6UF76JGlYo2ldlw9MxdrMc1/n3DvT2XPv2f/Lua/r
/s3J8qUcCPB4PNn+x/mnmY4PHzgzGB/YfTvPGygdUpPQVxAiHVmkk+sipBem
l7UOLZCOtSPttQulN/m31SRIp9RF+DdK23Xp0gftSOfbhdIn7QGl7fGKpO26
MumK685I38lzFkrb69ZI2+PVSb901rVKv37ljLT9fN3S9rp90sY5npYedtYN
SZMHjPEAnHXr4qdrz1wPwNLyI9PONrsegJ7SbRt9na4HYP65mIK0d64HIJ3D
9QBMzR/uizWuB2Dbofehs0dcD8DlGc83BwVo9gC8t/3Gqd9Bmj0AwxNPP/ka
rtkD8Pyaff1dczV7AI6uWAsNizV7AOYsiUqqWqnZA/Bj1PjCq+s0ewBuVQO1
hVs0ewA2T+0YyN2l2QNw6cTqmbuzNXsAVv4t8V9YswdgyJDPf2PNHoD0Xs0e
gM5tAy9p9gC0163Q7AHY82Yk9ctdzR6AiW09xW8fa/aYgfUvnNHsIU0e0uQh
TR7S5CG92i6UJg9p8pAmD2nykCYPafKQpu8iTR7S5CFNHtLkIU0e0uQhTR7S
5CFNHtLkIU0e0uShxngobPjPQ2FWXPv+uHbXQ+Gkhi7/z/VQWOvtfertdT0U
pjf2pzX2ux7S5CFNHtLkoXAPN3koNNoOeyj8dWFe086frofC5J7MwaOjrofC
R/NvhpaMM+yhMPjYB7wfbNhDYW5LWE5LmGEPhR2TU8t7Iw17KIy2BzHsobC4
qvP7lBjDHgq/DU+A6FWGPRRuWO+MYQ+FlZfP+DKSDHsoDPhcX3F8h2EPhZmL
/rRd2WvYQ2HTiWU/qg+b+H9OqSgr
        "]]}}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6]}, {
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.009166666666666668], AbsoluteThickness[1.6]}, {}}, {
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.009166666666666668], AbsoluteThickness[1.6]}, {}}}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{6., 0.8164965823163256},
  DisplayFunction->Identity,
  Epilog->{
    TagBox[
     ConicHullRegionBox[{6.854101966249685, 0}, {{0, 1}}], "InfiniteLine"]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{6, 7}, {0.8164965823163256, 0.8819171024026035}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.778407253720108*^9, 3.778407316178555*^9, 3.778407524988899*^9, 
   3.77841012551451*^9, 3.778410162625533*^9, 3.778410522661718*^9, 
   3.778411636331471*^9, {3.778412762288617*^9, 3.778412774110058*^9}, 
   3.7784128595970917`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"d842ad6a-b1f5-47e6-8d13-1731a047902b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "   ", 
   RowBox[{
    RowBox[{"Example", " ", "without", " ", "an", " ", "infinite", " ", 
     RowBox[{"staircase", ":", "  ", 
      RowBox[{"E", 
       RowBox[{"(", 
        RowBox[{"4", ",", "3"}], ")"}]}]}]}], "=", " ", 
    RowBox[{"(", 
     RowBox[{"4", ",", " ", 
      RowBox[{"1", " ", "1", " ", "1", " ", "1"}]}], ")"}]}], "   ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ECHcap", "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"seq", "=", 
         RowBox[{"ECHball", "[", "200", "]"}]}], "}"}], ",", 
       RowBox[{"minus", "[", 
        RowBox[{
         RowBox[{"minus", "[", 
          RowBox[{
           RowBox[{"minus", "[", 
            RowBox[{
             RowBox[{"minus", "[", 
              RowBox[{
               RowBox[{"4", "*", "seq"}], ",", "seq"}], "]"}], ",", "seq"}], 
            "]"}], ",", "seq"}], "]"}], ",", "seq"}], "]"}]}], "]"}]}], ";"}],
    " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"per", "=", 
     RowBox[{
      RowBox[{"3", "*", "4"}], "-", "1", "-", "1", "-", "1", "-", "1"}]}], 
    ";"}], "   ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vol", "=", 
     RowBox[{
      RowBox[{"4", "^", "2"}], "-", 
      RowBox[{"1", "^", "2"}], "-", 
      RowBox[{"1", "^", "2"}], "-", 
      RowBox[{"1", "^", "2"}], "-", 
      RowBox[{"1", "^", "2"}]}]}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{"accpoint", "=", 
    RowBox[{"x", "/.", 
     RowBox[{
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x", "^", "2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{
              RowBox[{"per", "^", "2"}], "/", "vol"}]}], ")"}], " ", "x"}], 
          "+", "1"}], "\[Equal]", "0"}], ",", "x"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], "      "}]}]}]}]], "Input",
 CellChangeTimes->{{3.7784973570043497`*^9, 3.778497449160925*^9}, {
  3.778497498663824*^9, 3.778497498752185*^9}, {3.796901029702787*^9, 
  3.796901033064929*^9}},ExpressionUUID->"00d2b783-ada6-43cd-bed9-\
c8f2998d0f7f"],

Cell[BoxData["3.`"], "Output",
 CellChangeTimes->{{3.778497435126769*^9, 3.778497444093109*^9}, 
   3.778497483647332*^9, 3.778497917499647*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"6a77adf3-5954-48b8-97e5-165e429c5231"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"aamin", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aamax", "=", "3.1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aastep", "=", "0.02"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"constraint", "[", 
     RowBox[{"aamin", ",", "aamax", ",", "vol", ",", "accpoint"}], "]"}], ",", 
    RowBox[{"ListPlot", "[", 
     RowBox[{
      RowBox[{"clist", "[", 
       RowBox[{"aamin", ",", "aamax", ",", "aastep", ",", "ECHcap"}], "]"}], 
      ",", 
      RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "At", " ", "this", " ", "resolution", " ", "is", " ", "does", " ", "not", 
    " ", "seem", " ", "like", " ", "it", " ", "but", " ", "the", " ", 
    "function", " ", "is", " ", "actually", " ", "obstructed", " ", "at", " ", 
    RowBox[{"accpoint", "."}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.7784974763540087`*^9, 3.7784975307391977`*^9}, {
  3.7969011112908497`*^9, 
  3.796901138219688*^9}},ExpressionUUID->"b71d60a8-7334-44be-b45a-\
8f77825d7fac"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJwVzX8003scx/GvZfZtFXIo3C7StluSun6kSO+PX4viuhtF93bRWuHqCjc/
kiNuuZ1zJXKFG8apbrjUYSgHu5yLIi01NmxjX92ruipbzI/Zqrv7x+s8z+Ov
12bOGfZJEoZhwfr9X7FNzhoMU4Go0DWo5pwIki+GnrxFUkHXalvGjvMiMH1N
72KSVUBOeKvgZ4ogqOlxcj5VBYX3QuYFF0TQ62sutbZQgYZtcUOUKwJ+bE2t
m4MKEuoyZxeuieAqX+gfH6YCwsP0X9ofIghgWmdLalVAudIjpEtFkHYitIyI
eg9KdfyrKjQMtI768wPUOejmhxw7zRsG46nlTRH8OfB9qna+vzwMLbrp49ax
85CZvrjtRcQIjLHnkjrWq6Fp7Pd3Jk0j0Mbj0QsH1MA+JOz/aCwGcRuUUrMW
YFIwGHgnTgyJ67CRE4xF4EU7BE51iuFReHSLSr4IRt3uB7ssJFAuV0Qdu7wE
GSmb8tJiJNCwM2zgB6dluFsaOpl6XwIZ6bES/t/LgAs36laoo9CnLb8nuaKB
clJWXE/EKAjPnnFw8luB16U1NvP1o2DW6c7dvrwCXnmpQ5d0ozDiZRtHqdaC
17mc/AfMMWC33lm/8YgOShY2eriWjMFXMcG5ZOwDOPbosGzFGBiZFFd80fYB
AjqrLbU7xkF7aShJefoj2P0qcP08YxwS3BzMSiw+wR1BVUNE9zhUymhHEp98
gkgW/mXtGinQI6v4xZ4YcgsNRrtZUvitlWHlV4ChbH9HTWuxFN5QsljrZjD0
YiB6864JKWQucZV9+w3QK79UO5qdDN5MfRZVdsMAtZRRSLoYGZxzEd4VqA0Q
T2sneHpXBkx7Y44ogITi0VIha1YG79fYvsZukxCe23i42kUO0qKuYRsNCVnJ
X5a3/yiHF9nf8AqCVqHLqytbjfhy6I/r87CuWYXyi8a5+IIc3im79hVrVyHx
JiGX5DIBqsRfTLeGGyK3dnYPL2UCnAv+CaxvMEQN2d6qg80TUGS+l5ODkdFh
63kmUzkBz4q/C0r6loz6w3uTh3ZOQjB/fcXXjWT08naZT0H8JNQ+vi4IXGuE
OFM3uIP1k2B/0PzP66eMkEP5ovbozCTITtnTnrcbIU9LTa0vTQHJWdgxxgYK
qqiciSnhKOCAS4Lm+3gKOpB3/PGRCgV4hkhSSF0UtJLZ+PzqiALWnTLubbbC
ETyIWrqKE2BjLUkLS8BRatJPsxU0AurnzI4+PYMjqkljrxWdgD2DIR4BSTgy
ybUsLdGbnTmg8zyLI4uI8l2FDAJ+nuzM2ZKBozpG8u6LWwlQ3ryVN5eLo+Gq
xvxYRwK6tydVFVbiyNf+2eldrgQEG97LplbhyN3ZYLBBb6l85vilahyJZtPo
29wIUOdzaem3cGTf5z60eTcB21ThdVF1OPL2py6a7SGgqGV/s1MrjqI5/tfU
ngTY5p8vrr2PI48ITXPiPgIaTral2LfhKIW1LHqr98MNzns2dOAIuzlGnvYi
YCWdLvjQrf83dAQxEHCZxeGl/YUjn0hvPxYiwNyh6sL7HhwxObf9hXo7ySx9
ph/iqKQ9zKvPm4CO5sNbovpxpHxw08Xbh4CAK0WG4wM4imwChkBvCXdomj2I
o0Pa7RZ7fQk44bX20ZMnODKdicFa9f4PbS1HwA==
        "]]},
      Annotation[#, "Charting`Private`Tag$391462#1"]& ]}, {}}, {{}, {{{}, {}, 
      
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.009166666666666668], AbsoluteThickness[1.6], LineBox[CompressedData["

1:eJxFkjtoVFEURcfEz2NAq3SKki6pFa3ieZ1WQgJapQokkiqjWMXKwlpbBSsF
u1QWqWOrYDPz5j9JqoApkpj5/3zv7D13XxgWC4bDu2fdxY2dtc25XC63nf4y
4pzZcz9FW9u/+/7vqvxbYSWffJV3ltY/HLTlT492F/aenAf//Ck78tPVbKD8
cTqtsHIRPB2WTpT7uCP5fT//gqcflw6UZ9PyiXw5+7yly+Bvs3G78t+/snNp
L+j3fGA7+KvsuoW2vXYWzT/voG0/nUXzcQsdsmRbfjr20lkyX99+hyyZXzff
JRPzz1vvkon5mL0umRh69Mgye/TIMnv0yDJ79Mgye/TJCnv0yQp79MkKewzI
qn30Cw/Iqh17jwFZtQfeY0jW2GNI1thjSNbYY0TW2WNE1tljRNbZY0w2zK9Z
GJMN9hiTDXaYkE32mJBNdpiQTXaYki12mJItdpiSLXbIxcAh7yFHFznuJUcn
Oe4pRzc57n0lODrKsQc5usqxFzk6y7GnueDoLsfe5HgHcuxRjnchx17ng+Od
yLFnOd6NHHuX4x3JwavB0UOOHnL0kKOHHD3k6CFHj2vB0UOOHnL0kKOHHD3k
6HE9OHrI0UOOHnL0kKOHHD1uBEcPOXrI0UOOHnL0kINRcPSI4ltvqvH3m7Me
UXzn5Me7Z7dnPaIY/5v1iOJHf7bnvzw8tP9dX3bm
        "]]}}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6]}, {
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.009166666666666668], AbsoluteThickness[1.6]}, {}}, {
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.009166666666666668], AbsoluteThickness[1.6]}, {}}}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1., 0.28867514078070855`},
  DisplayFunction->Identity,
  Epilog->{
    TagBox[
     ConicHullRegionBox[{3., 0}, {{0, 1}}], "InfiniteLine"]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{1, 3.1}, {0.28867514078070855`, 0.5082650192192109}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.7784974914835253`*^9, 3.7784979210101748`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"16576ee5-9075-43fc-976c-c29cb592bade"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "   ", 
   RowBox[{"Example", " ", "without", " ", "an", " ", "infinite", " ", 
    RowBox[{"staircase", ":", " ", 
     RowBox[{"(", 
      RowBox[{"4", ",", " ", 
       RowBox[{
       "1", " ", "1", " ", "1", " ", "1", " ", "1", " ", "1", " ", "1", " ", 
        "1"}]}], ")"}]}]}], "   ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ECHcap", "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"seq", "=", 
         RowBox[{"ECHball", "[", "200", "]"}]}], "}"}], ",", 
       RowBox[{"minus", "[", 
        RowBox[{
         RowBox[{"minus", "[", 
          RowBox[{
           RowBox[{"minus", "[", 
            RowBox[{
             RowBox[{"minus", "[", 
              RowBox[{
               RowBox[{"minus", "[", 
                RowBox[{
                 RowBox[{"minus", "[", 
                  RowBox[{
                   RowBox[{"minus", "[", 
                    RowBox[{
                    RowBox[{"minus", "[", 
                    RowBox[{
                    RowBox[{"4", "*", "seq"}], ",", "seq"}], "]"}], ",", 
                    "seq"}], "]"}], ",", "seq"}], "]"}], ",", "seq"}], "]"}], 
               ",", "seq"}], "]"}], ",", "seq"}], "]"}], ",", "seq"}], "]"}], 
         ",", "seq"}], "]"}]}], "]"}]}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"per", "=", 
     RowBox[{
      RowBox[{"3", "*", "4"}], "-", "8"}]}], ";"}], "   ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vol", "=", 
     RowBox[{
      RowBox[{"4", "^", "2"}], "-", "8"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{"accpoint", "=", 
    RowBox[{"x", "/.", 
     RowBox[{
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x", "^", "2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{
              RowBox[{"per", "^", "2"}], "/", "vol"}]}], ")"}], " ", "x"}], 
          "+", "1"}], "\[Equal]", "0"}], ",", "x"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}]}], "   ", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "accpoint", " ", "is", " ", "not", " ", "a", " ", "real", " ", "number", 
     " ", "so", " ", "there", " ", "is", " ", "no", " ", "infinite", " ", 
     RowBox[{"staircase", "."}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.7784071522608147`*^9, 3.778407241796276*^9}, {
   3.778407276150539*^9, 3.77840729708771*^9}, {3.778407354413929*^9, 
   3.7784073677849197`*^9}, {3.778407400556075*^9, 3.7784074622696447`*^9}, {
   3.778407495858851*^9, 3.778407515772678*^9}, 3.7784076130739803`*^9, {
   3.778410367270605*^9, 3.7784103714254932`*^9}, {3.778411542184081*^9, 
   3.778411550384069*^9}, {3.7785824616034527`*^9, 3.778582531535742*^9}, {
   3.796901036709193*^9, 
   3.796901081031105*^9}},ExpressionUUID->"6269b268-fd95-4889-a430-\
c76536c8e761"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"1.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.778412132255343*^9, 3.7785871993678627`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"7d00ea86-ead4-4926-90f9-9fef8509b994"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"aamin", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aamax", "=", "1.5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aastep", "=", "0.01"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"constraint", "[", 
     RowBox[{"aamin", ",", "aamax", ",", "vol", ",", "1"}], "]"}], ",", 
    RowBox[{"ListPlot", "[", 
     RowBox[{
      RowBox[{"clist", "[", 
       RowBox[{"aamin", ",", "aamax", ",", "aastep", ",", "ECHcap"}], "]"}], 
      ",", 
      RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], "}"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.778412181424911*^9, 3.778412192659711*^9}, {
   3.778582563247767*^9, 3.7785825681636677`*^9}, 3.778582609631*^9, {
   3.778587597901321*^9, 3.778587622331778*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"9891c1d6-331b-4299-b036-db0d1933f4ae"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJwV0HtUjHkYB/DZOtIF0eRWsbU4ElubRG59aUmrLZcknBLS5Sjamgq12LYb
tROS1W4XZSqRFNqaJFIUSqiZdy6/LCmRUc39laH23T+e8z2fc77P88djsy9y
a7Aei8XyYub/tHBpYEIOA7PIsIJCCp2/6ToKGS8IFFpMLqKQ/nh57tpv5CiN
Y7UlMv68q8YpSU8Ou4ySucGXKEiOVe43GMfs0/YNC4sp5DQXtUwwlqNqiX8S
/zKFqZtS02eay3HmF+Pg59cpTA7ZZOZkK8dfJ74kj9yhsD/lblOrjxyRqWuO
nSbM/fHRs47+KkcEN+PZCE0hLXrDt7uL5ShoWHz0FluEqI6R+8XP5OBzB1YX
OYpQwJVPMvwkx9BsG4ODXiLYuj740j5HgdgEX+/QcBHKqLqzD70VWEvdTKg6
KUJ4p+q5NE6B8VtumffwRMi4Z3xjyyUFLAUZN5ffF2HINGTl2ycKzMxszzze
LcIGj96Ia0oFzKp2frKkRRiNWg3hLCUWXivxIGwx6FFSb+GuBDs31ee0vRje
x/wk96OUeOec5LTHU4zcXnV+Xp4SO8RW006FimFXQU3IfqBEzED76PVEMaaH
nbcaHFbidn6dSJYvhntqDrVvhgpvFQJ6AV+MrvNHHFesU6GzffPqeIEY27nx
TusjVXD2WLxuvlwMy/eNryIuMP0MT9+XRhK4LulbpG1SgQjLNRfnScDr9Zyb
J1NBurYuNxISjMULm2LZaqx/NKjj7ZCAr79K74arGsWXW4pecSSoHu6XGYaq
cfhcdoADV4KJTw/FNWWp0RCSO5ZYJoF/1oyyygY1svuMGl2aJRi6bZBc91aN
4ACnNONuCV4KXrDmTdHAoaV+qlQrgenWnvkVyzUYLytc8chUimW1ZtqwvRpY
dd8ssLGVomGiTXDqHxpUhKUPc9ykSGnlHG+s1qBvYI2DbJcU5dE8F//XGuzk
Lt3pFysFO3F6vrmRFk89ZR0yrhRRhyvKWI5abLXMeT9UIsX3gda+3v5aZE9s
3fjmnhQLr4rK+claqNsUI/piKdL6w3nJVVpsP+s/20wphcT4O7dkooXhUmp9
pgnBoSyrjEJ9Gkkj3aWucwj2mKhjZjvQ6OJ81FGrCM6/MzWq86PR4f48u3Qb
QWO517q0EzTQwnH/EE7gsTfMuvYqjXq7rOIpKQTs+NZS/S4ado95dbF5BBtD
bXJqGW/4tmD0JePftyWcChfQ0N2d5OaeTyC3d4joEtIQWPs8mFZA0NH7pyNP
TOO274Ga2osEJ71C7rj9S+NUfc/mkUsEX6zHdSYO0KgZPBiYcIXAaVJgs/MH
GrJZPpxexgd0/OoBxmVNVSmeVwkkwogLWz7SaL4uLLEsJ6hJF/jbDNOIU7d2
1V8jiFLz3jWqaQT8FNCvqyQo6/kqjtHQOE696AmqInjd4ffEVkuDL7tH2hh7
XzGpOEPTsFcZtuXeIFi0mxO95zONnu2bL6y8RRDk+TTIXEfj7LhzqTzGf7vM
933E+MrDTTEm1QRGbLLsh680Lt5d5kkYr2E5L+hj3DQzaMmP/xAcGcy0yBml
IXpiaFXOuFL63uTnMeZfb2z12DUE/a1uX8cYe3Oa++MZ/wdCBZj3
        "]]},
      Annotation[#, 
       "Charting`Private`Tag$644107#1"]& ]}, {}}, {{}, {{{}, {}, 
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.011000000000000001`], AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxFkV1IU2EYx20XFVu7G1IhSsRIY1CsMC+0PyalXWzNRR+wlWQYRGmzD4jZ
SAjTopjhLBYURAqCYdC8WBE2XBCUUrFo57wHknXThQXb+QxKbOfdQ+cPLw+/
mz/P8/62dF8I9tiqqqq85WfOSoqoTAEN4fi8Vm9xMF07tNxp8YBrpr0QtXgi
0mLPP7V4ccGMxXq9WWhxXbktXVv6zx2FaLnR4n6zLmLxw6QZi7OaWWjxz05z
QYv5ei4Z15f+1K1fI2CvWdci43nudNJdI+AMj4ymZ7Es2yPAvDYcl+lOAXyk
ZRw+l3o7d14AX68g45vmTs0OC+B1dgXF5S5n5omAXTwKYrYdY7NvBPDvCyvo
7T41d/arAH7ukIJSekP8Q1EAX29GwS9H+4Mluwhel1egexwntrtFukNFYyIf
ONkmkg8VvlDg8uhxkfZUsbt15MuhiyL5UPG9L9IWviOSDxWrA453jZMi+VAr
vRmRfKg4eNd79HNeJB8a/JGaxZGSSD40pJoGtyXsjHxokBbur/i3MvKhYeK2
89ijZgb+ffMashn/geojjHxo2LTf87evl5EPHd4rL1dabzLyoUMLjbumHzPy
oWPaWT1+7RXDKC/UEW3w7Yt9ZORDh8fnUQI/GPnQMYzA4PtVRj4M2Ixg6NJG
iXwYeJFAbvNOiXwYUNa+vuXukMiHgU+/x/qTXRL5MDCV62n2XpXIh4F1Nyan
7sUl/AOvEW0J
        "]]}}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6]}, {
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.011000000000000001`], AbsoluteThickness[1.6]}, {}}, {
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.011000000000000001`], AbsoluteThickness[1.6]}, {}}}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1., 0.3535533923971176},
  DisplayFunction->Identity,
  Epilog->{
    TagBox[
     ConicHullRegionBox[{1, 0}, {{0, 1}}], "InfiniteLine"]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{1, 1.5}, {0.3535533923971176, 0.433012700419387}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.77841226142918*^9, {3.778587589571933*^9, 3.7785876242972593`*^9}},
 CellLabel->"Out[28]=",ExpressionUUID->"56e81509-2118-4733-b381-e416d7e30a1a"]
}, Open  ]]
},
WindowSize->{1262, 700},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6ae81f25-49fd-497c-b4e6-dc8a620e19fa"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 11908, 304, 514, "Input",ExpressionUUID->"6def6f50-fbac-41ea-b846-c43d62036b4e"],
Cell[CellGroupData[{
Cell[12491, 328, 3164, 80, 115, "Input",ExpressionUUID->"bf3c7413-3e5c-4540-8330-2c20efb22f0e"],
Cell[15658, 410, 240, 3, 34, "Output",ExpressionUUID->"d00a10bd-e988-43f6-9c54-6c18db44bdaf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15935, 418, 2007, 45, 136, "Input",ExpressionUUID->"71389d96-a820-434b-b8f7-51946be8d743"],
Cell[17945, 465, 7697, 148, 239, "Output",ExpressionUUID->"68421a8b-3347-4e50-99f9-97ae58f56156"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25679, 618, 1833, 51, 115, "Input",ExpressionUUID->"cab4071c-6223-46b9-8af8-c8be21a68ada"],
Cell[27515, 671, 362, 5, 34, "Output",ExpressionUUID->"94a6d54f-029b-44ce-a4e2-6119c7ab86a0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27914, 681, 1033, 24, 94, "Input",ExpressionUUID->"18a9fdac-9b3f-4ca8-8f5b-2b542aa8a5cf"],
Cell[28950, 707, 7497, 146, 239, "Output",ExpressionUUID->"b050acfa-455b-457b-ac81-9fc5849f3690"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36484, 858, 2348, 63, 115, "Input",ExpressionUUID->"9d975675-0e34-4a62-8d2c-217d57614138"],
Cell[38835, 923, 166, 2, 34, "Output",ExpressionUUID->"e7cf9861-7114-457c-9aae-1b10b5e18e4a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39038, 930, 790, 20, 94, "Input",ExpressionUUID->"e41a1c8b-b24d-4853-87f0-de6e771dc860"],
Cell[39831, 952, 19657, 345, 236, "Output",ExpressionUUID->"e1fd47bd-f0ea-4a1e-b0fd-b76b11e3f096"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59525, 1302, 1638, 48, 115, "Input",ExpressionUUID->"1884cd64-5849-493f-8c20-c30d6f948215"],
Cell[61166, 1352, 190, 2, 34, "Output",ExpressionUUID->"1e2feb20-60de-4385-9cae-4aca0ed5ac29"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61393, 1359, 898, 22, 94, "Input",ExpressionUUID->"260f32f0-0795-4691-b178-4ac4991409a1"],
Cell[62294, 1383, 10425, 193, 341, "Output",ExpressionUUID->"56601334-49f5-4edd-a977-11e81ec5b8c9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72756, 1581, 1542, 39, 115, "Input",ExpressionUUID->"43faadc4-b5e5-436d-9701-15b4b04caeeb"],
Cell[74301, 1622, 389, 6, 34, "Output",ExpressionUUID->"f58e0b7c-270f-4f77-8b88-86069944779d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74727, 1633, 1130, 25, 94, "Input",ExpressionUUID->"34c66c66-f19d-441d-b8eb-fd79f4e991ef"],
Cell[75860, 1660, 5284, 110, 236, "Output",ExpressionUUID->"d842ad6a-b1f5-47e6-8d13-1731a047902b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81181, 1775, 2184, 63, 115, "Input",ExpressionUUID->"00d2b783-ada6-43cd-bed9-c8f2998d0f7f"],
Cell[83368, 1840, 223, 3, 34, "Output",ExpressionUUID->"6a77adf3-5954-48b8-97e5-165e429c5231"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83628, 1848, 1172, 29, 115, "Input",ExpressionUUID->"b71d60a8-7334-44be-b45a-8f77825d7fac"],
Cell[84803, 1879, 4909, 103, 236, "Output",ExpressionUUID->"16576ee5-9075-43fc-976c-c29cb592bade"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89749, 1987, 2944, 76, 136, "Input",ExpressionUUID->"6269b268-fd95-4889-a430-c76536c8e761"],
Cell[92696, 2065, 254, 4, 34, "Output",ExpressionUUID->"7d00ea86-ead4-4926-90f9-9fef8509b994"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92987, 2074, 905, 22, 94, "Input",ExpressionUUID->"9891c1d6-331b-4299-b036-db0d1933f4ae"],
Cell[93895, 2098, 4915, 103, 236, "Output",ExpressionUUID->"56e81509-2118-4733-b381-e416d7e30a1a"]
}, Open  ]]
}
]
*)


